Toward a Better Understanding of Probabilistic Delta Debugging

Given a list L of elements and a property that L exhibits, ddmin is a well-known test input minimization algorithm designed to automatically eliminate irrelevant elements from L. This algorithm is extensively adopted in test input minimization and software debloating. Recently, ProbDD, an advanced variant of ddmin, has been proposed and achieved state-of-the-art performance. Employing Bayesian optimization, ProbDD predicts the likelihood of each element in L being essential, and statistically decides which elements and how many should be removed each time. Despite its impressive results, the theoretical probabilistic model of ProbDD is complex, and the specific factors driving its superior performance have not been investigated. In this paper, we conduct the first in-depth theoretical analysis of ProbDD, clarifying trends in probability and subset size changes while simplifying the probability model. Complementing this analysis, we perform empirical experiments, including success rate analysis, ablation studies, and analysis on trade-offs and limitations, to better understand and demystify this state-of-the-art algorithm. Our success rate analysis shows how ProbDD addresses bottlenecks of ddmin by skipping inefficient queries that attempt to delete complements of subsets and previously tried subsets. The ablation study reveals that randomness in ProbDD has no significant impact on efficiency. Based on these findings, we propose CDD, a simplified version of ProbDD, reducing complexity in both theory and implementation. Besides, the performance of CDD validates our key findings. Comprehensive evaluations across 76 benchmarks in test input minimization and software debloating show that CDD can achieve the same performance as ProbDD despite its simplification. These insights provide valuable guidance for future research and applications of test input minimization algorithms.

==> figure/bounds.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.transforms import Bbox

fontsize = 16
plt.rcParams.update({'font.size': fontsize})
plt.rcParams["font.family"] = "Times New Roman"
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (8,4)

def s_next(s_n):
    return 1 / np.log((1 - np.exp(-1)) / (np.exp(-1 / s_n) - np.exp(-1)))

def lower_bound(s_n):
    return (1 - np.exp(-1)) * s_n - 1

def upper_bound(s_n):
    return (1 - np.exp(-1)) * s_n

s_n_values = np.linspace(1, 14, 1000)
s_n_plus_1_values = s_next(s_n_values)
lower_bound_values = lower_bound(s_n_values)
upper_bound_values = upper_bound(s_n_values)

fig, ax = plt.subplots()
ax.plot(s_n_values, s_n_plus_1_values, label='Exact value of $s_{r+1}$')
ax.plot(s_n_values, lower_bound_values, label='Lower bound: $(1 - e^{-1})s_{r} - 1$', linestyle='--')
ax.plot(s_n_values, upper_bound_values, label='Upper bound: $(1 - e^{-1})s_{r}$', linestyle='--')
ax.set_xlabel('$s_{r}$ (subset size in round r)')
ax.set_ylabel('$s_{r+1}$ (subset size in round r+1)')
ax.set_xlim(0, 14.5)
plt.yticks(range(0, 10, 1))
plt.xticks(range(0, 15, 1))
ax.legend(frameon=True)

# 添加箭头
arrow_start = (11, 4.95)
arrow_end = (5, 1.16)
ax.annotate('', xy=arrow_end, xycoords=ax.transData,
            xytext=arrow_start, textcoords=ax.transData,
            arrowprops=dict(arrowstyle='->', color='black', lw=2, mutation_scale=20))

# plt.subplots_adjust(left=0.08, right=0.98, top=0.98, bottom=0.1)
plt.tight_layout()
# 保存图像到 PDF 文件
plt.savefig('bounds.pdf')

# plt.show()


==> figure/constant.py <==


str_ddmincos = '$ddmin_{C+O+S}$'
str_ddmin = '$ddmin$'

# str_ddminco = '$ddmin_{C+O}$'
# str_ddminc = '$ddmin_{C}$'
# str_ddmincos5 = '$ddmin_{C+O+S(5)}$'
# str_ddmincos7 = '$ddmin_{C+O+S(7)}$'
# str_ddmincos9 = '$ddmin_{C+O+S(9)}$'
# str_ddmincos11 = '$ddmin_{C+O+S(11)}$'
# str_ddmincos13 = '$ddmin_{C+O+S(13)}$'

str_ddminco = 'C+O'
str_ddminc = 'C'
str_ddmincos5 = 'C+O+S(5)'
str_ddmincos7 = 'C+O+S(7)'
str_ddmincos9 = 'C+O+S(9)'
str_ddmincos11 = 'C+O+S(11)'
str_ddmincos13 = 'C+O+S(13)'

str_probdds = "SimpleDD"
str_probdd = "ProbDD"





==> figure/rq2_all_stacked_barchart.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import matplotlib
import numpy as np

plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['pdf.fonttype'] = 42
fontsize = 16
tick_label_size = 25
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Data for all three benchmarks
benchmarks = ['c', 'debloat', 'xml']
categories = ['DDMin', 'ProbDD', 'CDD']

# Data for 'c'
c_data = {
    'DDMin: Other': 64548,
    'DDMin: Complement': 119363,
    'DDMin: Repeated': 36652,
    'ProbDD': 74880,
    'CDD': 63292
}
c_success = {
    'DDMin: Other': 3614,
    'DDMin: Complement': 3,
    'DDMin: Repeated': 74,
    'ProbDD': 3633,
    'CDD': 3809
}

# Data for 'debloat'
debloat_data = {
    'DDMin: Other': 15952,
    'DDMin: Complement': 220336,
    'DDMin: Repeated': 61309,
    'ProbDD': 42506,
    'CDD': 35308
}
debloat_success = {
    'DDMin: Other': 2497,
    'DDMin: Complement': 191,
    'DDMin: Repeated': 87,
    'ProbDD': 6251,
    'CDD': 6622
}

# Data for 'xml'
xml_data = {
    'DDMin: Other': 8767,
    'DDMin: Complement': 13928,
    'DDMin: Repeated': 2991,
    'ProbDD': 13109,
    'CDD': 12864
}
xml_success = {
    'DDMin: Other': 1485,
    'DDMin: Complement': 830,
    'DDMin: Repeated': 2,
    'ProbDD': 2315,
    'CDD': 2384
}

colors = {
    'DDMin: Other': 'skyblue',
    'DDMin: Complement': 'lightgreen',
    'DDMin: Repeated': 'salmon',
    'ProbDD': 'lightgrey',
    'CDD': 'darkgrey'
}

# Normalize data based on the highest value in each benchmark
def normalize_data(data):
    max_value = max(data.values())
    return {k: v / max_value for k, v in data.items()}

c_data_norm = normalize_data(c_data)
debloat_data_norm = normalize_data(debloat_data)
xml_data_norm = normalize_data(xml_data)

# Prepare the data for plotting
data_corrected = [c_data_norm, debloat_data_norm, xml_data_norm]
success_data = [c_success, debloat_success, xml_success]

# Calculate success rates and format them into strings
def calculate_success_rate(success, total):
    rate = success / total
    return f"{success:,} / {total:,} \n≈ {rate:.2%}"

success_rates = [
    [calculate_success_rate(success_data[0][k], c_data[k]) for k in c_data.keys()],
    [calculate_success_rate(success_data[1][k], debloat_data[k]) for k in debloat_data.keys()],
    [calculate_success_rate(success_data[2][k], xml_data[k]) for k in xml_data.keys()]
]

# Preparing the plot for a corrected stacked bar chart with annotations
fig, ax = plt.subplots(figsize=(9, 5))

width = 0.2  # width of the bars
x = np.arange(len(benchmarks))  # the label locations

# Bottom positions for stacked bars
bottoms = np.zeros(len(benchmarks))

# Plot the stacked bars
for i, category in enumerate(['DDMin: Other', 'DDMin: Complement', 'DDMin: Repeated']):
    values = [data_corrected[0][category], data_corrected[1][category], data_corrected[2][category]]
    ax.bar(x - width, values, width, label=category, color=colors[category], bottom=bottoms)
    
    for j in range(len(benchmarks)):
        ax.text(x[j] - width, bottoms[j] + values[j] / 2, success_rates[j][i], ha='center', va='center', color='black')

    bottoms += values

# Plot the non-stacked bars for ProbDD and CDD
for i, category in enumerate(['ProbDD', 'CDD']):
    values = [data_corrected[0][category], data_corrected[1][category], data_corrected[2][category]]
    ax.bar(x + i * width, values, width, label=category, color=colors[category])
    
    for j in range(len(benchmarks)):
        ax.text(x[j] + i * width, values[j] / 2, success_rates[j][i + 3], ha='center', va='center', color='black')

ax.set_ylabel('Normalized Number of Queries')
ax.set_xticks(x)
ax.set_xticklabels(benchmarks)
ax.legend(loc='upper right')

plt.subplots_adjust(left=0.12, right=0.99, top=0.99, bottom=0.07)
plt.savefig('./rq2_all_stacked_barchart.pdf')
plt.show()


==> figure/rq2_c_distribution.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import make_interp_spline

# Given dictionary with numbers and their frequencies, re-defining after reset
ddmin = {1: 44596, 2: 11153, 3: 5728, 4: 5195, 5: 3719, 6: 3725, 7: 3430, 8: 4223, 9: 2887, 10: 2862, 12: 1886, 11: 2393, 15: 1567, 14: 1278, 17: 1856, 16: 2300, 18: 1717, 13: 1536, 20: 1579, 19: 1310, 23: 1278, 22: 1268, 25: 792, 24: 699, 28: 1214, 30: 1507, 31: 1192, 27: 1836, 26: 1694, 33: 607, 32: 1078, 34: 652, 21: 1630, 29: 1053, 35: 864, 36: 448, 37: 712, 40: 658, 39: 1297, 41: 245, 44: 621, 43: 279, 45: 1390, 38: 1142, 42: 311, 46: 281, 48: 931, 47: 149, 49: 200, 51: 359, 50: 40}
proj = {1: 26333, 2: 1042, 3: 6979, 5: 3961, 6: 245, 8: 192, 10: 100, 9: 1961, 13: 60, 19: 21, 26: 5, 32: 8, 35: 4, 29: 8, 24: 12, 31: 5, 33: 4, 34: 2, 30: 9, 37: 4, 36: 3, 20: 20, 12: 89, 7: 204, 4: 294, 11: 94, 15: 35, 17: 30, 18: 27, 14: 46, 25: 11, 42: 2, 46: 1, 54: 1, 51: 1, 47: 3, 50: 2, 49: 2, 45: 1, 38: 4, 28: 16, 22: 11, 21: 14, 16: 30, 27: 9, 40: 4, 44: 1, 52: 1, 48: 1, 39: 4, 23: 11, 43: 2}
probdd = {1: 24936, 2: 11210, 3: 3128, 5: 960, 4: 3153, 6: 2101, 8: 216, 10: 1018, 13: 68, 19: 27, 9: 189, 26: 9, 32: 8, 35: 3, 29: 6, 24: 12, 31: 8, 33: 7, 34: 3, 39: 5, 40: 5, 36: 3, 27: 13, 7: 263, 11: 88, 12: 94, 15: 49, 17: 41, 18: 22, 14: 37, 16: 32, 25: 14, 37: 2, 42: 1, 46: 4, 43: 2, 45: 1, 49: 2, 41: 3, 23: 11, 20: 17, 21: 10, 44: 1, 50: 1, 52: 1, 38: 2, 28: 8, 30: 5, 22: 8, 47: 1}

def prepare_data(data):
    sorted_data = sorted(data.items())
    numbers, frequencies = zip(*sorted_data)
    # Normalize frequencies to get probability densities
    total = sum(frequencies)
    densities = np.array(frequencies) / total
    return np.array(numbers), densities

def plot_data(data, label, color):
    numbers, densities = prepare_data(data)
    x_smooth = np.linspace(numbers.min(), numbers.max(), 300)
    spl = make_interp_spline(numbers, densities, k=3)  # Use densities for the smooth curve
    y_smooth = spl(x_smooth)
    plt.plot(x_smooth, y_smooth, label=label, color=color)

# Assuming ddmin, probdd, and proj are defined elsewhere in your code

# Plotting with normalized densities
plt.figure(figsize=(14, 8))
plot_data(ddmin, 'ddmin', 'red')  # Assuming ddmin is defined
plot_data(probdd, 'probdd', 'green')  # Assuming probdd is defined
plot_data(proj, 'proj', 'blue')  # Assuming proj is defined

plt.title('Probability Density Function for ddmin, probdd, and proj')
plt.xlabel('Number')
plt.ylabel('Probability Density')
plt.legend()
plt.grid(True)
plt.show()


==> figure/rq2_c_stacked_barchart.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import matplotlib

plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['pdf.fonttype'] = 42
fontsize = 14
tick_label_size = 25
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Corrected data from the initial request
other_total = 239348
complement_total = 490896
repeated_total = 170884
probdd_total = 273275
cdd_total = 274144

text_size = 20

categories = ['ddmin', 'ProbDD', 'CDD']

colors = {
    'Other': 'skyblue',
    'Complement': 'lightgreen',
    'Revisit': 'salmon',
    'ProbDD': 'lightgrey',
    'CDD': 'darkgrey'
}

data_corrected = {
    'Other': [other_total, 0, 0],
    'Complement': [complement_total, 0, 0],
    'Revisit': [repeated_total, 0, 0],
    'ProbDD': [0, probdd_total, 0],  # Correctly identifying ProbDD as a separate category
    'CDD': [0, 0, cdd_total]      # Correctly identifying CDD as a separate category
}

# Success counts for each category in the order specified in data_corrected
other_success = 11927
complement_success = 9
repeated_success = 222
probdd_success = 11696
cdd_success = 12251

# Calculate success rates and format them into strings
other_success_rate = f"{other_success:,} / {other_total:,} \n≈ {other_success/other_total:.2%}"
complement_success_rate = f"{complement_success:,} / {complement_total:,} \n< {0.0001:.2%}"
repeated_success_rate = f"{repeated_success:,} / {repeated_total:,} \n≈ {repeated_success/repeated_total:.2%}"
probdd_success_rate = f"{probdd_success:,} / {probdd_total:,} \n≈ {probdd_success/probdd_total:.2%}"
cdd_success_rate = f"{cdd_success:,} / {cdd_total:,} \n≈ {cdd_success/cdd_total:.2%}"

success_rates = [other_success_rate, complement_success_rate, repeated_success_rate, probdd_success_rate, cdd_success_rate]
# Preparing the plot for a corrected stacked bar chart with annotations
fig, ax = plt.subplots(figsize=(5, 3.8))

# We need to keep track of the bottom for the 'ddmin' stacks
bottoms = [0, 0, 0]

index = 0  # To iterate through success rates for annotations
for category, values in data_corrected.items():
    if category in ['ProbDD', 'CDD']:  # Directly plot ProbDD and CDD without stacking
        ax.bar(categories[1:], values[1:], label=category, color=colors[category])
        for i, value in enumerate(values[1:]):
            if value > 0:  # Only add text if there is a value to report
                ax.text(i+1, value / 2, success_rates[index], ha='center', va='center', color='black', )
        index += 1
    else:  # Stack 'ddmin' categories
        ax.bar(categories[0], values[0], bottom=bottoms[0], label=category, color=colors[category])
        text_pos = bottoms[0] + values[0] / 2  # Calculate the position for the annotation
        ax.text(0, text_pos, success_rates[index], ha='center', va='center', color='black')
        bottoms[0] += values[0]  # Update the bottom for the next stack
        index += 1

ax.set_ylabel('Query Number (thousand)')
# ax.set_title('Query Distribution of ddmin, compared to ProbDD and CDD')
ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda x, pos: f'{int(x/1000)}'))
ax.legend()

plt.subplots_adjust(left=0.15, right=0.98, top=0.99, bottom=0.07)
# plt.tight_layout()
# Saving the adjusted plot as a PDF file
plt.savefig('./rq2_c_stacked_barchart.pdf')


==> figure/rq2_chisel_size_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
markersize = 10
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Simulate three sets of data
ddmin_c_o_s = [21249,9039,20883,17078,8644,8762,15042,14362]
probdds = [21165,9159,20900,17082,8644,8423,15123,14210]
probdd = [20714,9159,20937,17067,8642,8443,15291,14391]

# Create a DataFrame using pandas
data = {constant.str_ddmincos: ddmin_c_o_s, constant.str_probdds: probdds, constant.str_probdd: probdd}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Function to draw bridge between box plots
def draw_bridge(ax, col1, col2, p_value, offset):
    y_min = min(np.min(col1), np.min(col2))
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    y = y_min - offset

    ax.annotate("", xy=(x1, y), xycoords='data', xytext=(x2, y), textcoords='data',
                arrowprops=dict(arrowstyle="-", lw=1.0, color='black', connectionstyle="arc3,rad=-0.2"))
    ax.text((x1 + x2) / 2, y - 300, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='top')

def draw_straight_bridge(ax, col1, col2, p_value, height, gap):
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    x1 += gap
    x2 -= gap
    y = height

    ax.plot([x1, x2], [y, y], color='black', lw=1.0)
    ax.text((x1 + x2) / 2, y, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='bottom')


# Compute t-test values and add straight bridges between adjacent box plots
for i in range(len(df.columns) - 1):
    col1 = df[df.columns[i]]
    col2 = df[df.columns[i + 1]]
    t_stat, p_value = ttest_rel(col1, col2)
    draw_straight_bridge(ax, col1, col2, p_value, 8500, 0.15)

# Compute p-value between the first and third datasets and draw the curved bridge
t_stat_13, p_value_13 = ttest_rel(df[df.columns[0]], df[df.columns[2]])
draw_bridge(ax, df[df.columns[0]], df[df.columns[2]], p_value_13, 200)

yticks = np.arange(0, 140000, 2000)
ytick_labels = ['0'] + [f'{ytick // 1000}k' for ytick in yticks[1:]]
ax.set_yticks(yticks)
ax.set_yticklabels(ytick_labels)


# Set title and axis labels
ax.set_ylabel('Size (token)')
ax.set_ylim(6000, 25000)
# plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:,.0f}$\n$\sigma:{std_dev:,.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i*2-1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=fontsize, ha='center', va='bottom')

plt.subplots_adjust(left=0.17, right=0.98, top=0.98, bottom=0.07)

# Save the figure to a PDF file
plt.savefig('rq2_chisel_size_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq2_chisel_stacked_barchart.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import matplotlib

plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['pdf.fonttype'] = 42
fontsize = 14
tick_label_size = 25
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Corrected data from the initial request
other_total = 136340
complement_total = 699436
repeated_total = 223416
probdd_total = 160824
cdd_total = 171453

text_size = 20

categories = ['ddmin', 'ProbDD', 'CDD']

colors = {
    'Other': 'skyblue',
    'Complement': 'lightgreen',
    'Revisit': 'salmon',
    'ProbDD': 'lightgrey',
    'CDD': 'darkgrey'
}

data_corrected = {
    'Other': [other_total, 0, 0],
    'Complement': [complement_total, 0, 0],
    'Revisit': [repeated_total, 0, 0],
    'ProbDD': [0, probdd_total, 0],  # Correctly identifying ProbDD as a separate category
    'CDD': [0, 0, cdd_total]      # Correctly identifying CDD as a separate category
}

# Success counts for each category in the order specified in data_corrected
other_success = 8437
complement_success = 855
repeated_success = 1048
probdd_success = 13878
cdd_success = 11358

# Calculate success rates and format them into strings
other_success_rate = f"{other_success:,} / {other_total:,} \n≈ {other_success/other_total:.2%}"
complement_success_rate = f"{complement_success:,} / {complement_total:,} \n≈ {complement_success/complement_total:.2%}"
repeated_success_rate = f"{repeated_success:,} / {repeated_total:,} \n≈ {repeated_success/repeated_total:.2%}"
probdd_success_rate = f"{probdd_success:,} / {probdd_total:,} \n≈ {probdd_success/probdd_total:.2%}"
cdd_success_rate = f"{cdd_success:,} / {cdd_total:,} \n≈ {cdd_success/cdd_total:.2%}"

success_rates = [other_success_rate, complement_success_rate, repeated_success_rate, probdd_success_rate, cdd_success_rate]

# Preparing the plot for a corrected stacked bar chart with annotations
fig, ax = plt.subplots(figsize=(5, 3.8))

# We need to keep track of the bottom for the 'ddmin' stacks
bottoms = [0, 0, 0]
lower_bound = 20000  # Offset to avoid intersection with the x-axis

index = 0  # To iterate through success rates for annotations
for category, values in data_corrected.items():
    if category in ['ProbDD', 'CDD']:  # Directly plot ProbDD and CDD without stacking
        ax.bar(categories[1:], values[1:], label=category, color=colors[category])
        for i, value in enumerate(values[1:]):
            if value > 0:  # Only add text if there is a value to report
                ax.text(i+1, max(value / 2, lower_bound), success_rates[index], ha='center', va='center', color='black')
        index += 1
    else:  # Stack 'ddmin' categories
        ax.bar(categories[0], values[0], bottom=bottoms[0], label=category, color=colors[category])
        text_pos = bottoms[0] + values[0] / 2  # Calculate the position for the annotation
        ax.text(0, max(text_pos, lower_bound), success_rates[index], ha='center', va='center', color='black')
        bottoms[0] += values[0]  # Update the bottom for the next stack
        index += 1

ax.set_ylabel('Query Number (thousand)')
# ax.set_title('Query Distribution of ddmin, compared to ProbDD and CDD')
ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda x, pos: f'{int(x/1000)}'))
ax.legend()

plt.subplots_adjust(left=0.14, right=0.98, top=0.99, bottom=0.07)
# plt.tight_layout()
# Saving the adjusted plot as a PDF file
plt.savefig('./rq2_chisel_stacked_barchart.pdf')


==> figure/rq2_chisel_test_boxplot.py <==
import constant
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import locale
locale.setlocale(locale.LC_ALL, '')

fontsize = 20
markersize = 10
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Simulate three sets of data
ddmin_c_o_s = [19200,4939,13882,13424,2312,9144,7257,4656]
probdds = [21827,4958,12666,15005,2277,4612,19502,4214]
probdd = [25157,5337,16483,17308,2434,4810,39198,3828]

# Create a DataFrame using pandas
data = {constant.str_ddmincos: ddmin_c_o_s, constant.str_probdds: probdds, constant.str_probdd: probdd}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Function to draw bridge between box plots
def draw_bridge(ax, col1, col2, p_value, offset):
    y_min = min(np.min(col1), np.min(col2))
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    y = y_min - offset

    ax.annotate("", xy=(x1, y), xycoords='data', xytext=(x2, y), textcoords='data',
                arrowprops=dict(arrowstyle="-", lw=1.0, color='black', connectionstyle="arc3,rad=-0.2"))
    ax.text((x1 + x2) / 2, y - 1000, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='top')

def draw_straight_bridge(ax, col1, col2, p_value, height, gap):
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    x1 += gap
    x2 -= gap
    y = height

    ax.plot([x1, x2], [y, y], color='black', lw=1.0)
    ax.text((x1 + x2) / 2, y, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='bottom')


# Compute t-test values and add straight bridges between adjacent box plots
for i in range(len(df.columns) - 1):
    col1 = df[df.columns[i]]
    col2 = df[df.columns[i + 1]]
    t_stat, p_value = ttest_rel(col1, col2)
    draw_straight_bridge(ax, col1, col2, p_value, 3000, 0.15)

# Compute p-value between the first and third datasets and draw the curved bridge
t_stat_13, p_value_13 = ttest_rel(df[df.columns[0]], df[df.columns[2]])
draw_bridge(ax, df[df.columns[0]], df[df.columns[2]], p_value_13, 500)

yticks = np.arange(0, 140000, 4000)
ytick_labels = ['0'] + [f'{ytick // 1000}k' for ytick in yticks[1:]]
ax.set_yticks(yticks)
ax.set_yticklabels(ytick_labels)


# Set title and axis labels
ax.set_ylabel('Query Number')
ax.set_ylim(-4000, 47000)
# plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:,.0f}$\n$\sigma:{std_dev:,.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i*2-1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=fontsize, ha='center', va='bottom')

plt.subplots_adjust(left=0.17, right=0.98, top=0.98, bottom=0.07)

# Save the figure to a PDF file
plt.savefig('rq2_chisel_test_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq2_chisel_time_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
markersize = 10
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Simulate three sets of data
ddmin_c_o_s = [21.503,2.360,4.941,14.039,0.634,1.893,8.326,8.475]
probdds = [26.221,1.977,5.212,18.210,0.681,1.505,18.674,11.125]
probdd = [26.388,1.911,5.584,17.125,0.631,1.439,27.487,8.224]

# Create a DataFrame using pandas
data = {constant.str_ddmincos: ddmin_c_o_s, constant.str_probdds: probdds, constant.str_probdd: probdd}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Function to draw bridge between box plots
def draw_bridge(ax, col1, col2, p_value, offset):
    y_min = min(np.min(col1), np.min(col2))
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    y = y_min - offset

    ax.annotate("", xy=(x1, y), xycoords='data', xytext=(x2, y), textcoords='data',
                arrowprops=dict(arrowstyle="-", lw=1.0, color='black', connectionstyle="arc3,rad=-0.2"))
    ax.text((x1 + x2) / 2, y - 0.5, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='top')

def draw_straight_bridge(ax, col1, col2, p_value, height, gap):
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    x1 += gap
    x2 -= gap
    y = height

    ax.plot([x1, x2], [y, y], color='black', lw=1.0)
    ax.text((x1 + x2) / 2, y, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='bottom')


# Compute t-test values and add straight bridges between adjacent box plots
for i in range(len(df.columns) - 1):
    col1 = df[df.columns[i]]
    col2 = df[df.columns[i + 1]]
    t_stat, p_value = ttest_rel(col1, col2)
    draw_straight_bridge(ax, col1, col2, p_value, 0.5, 0.15)

# Compute p-value between the first and third datasets and draw the curved bridge
t_stat_13, p_value_13 = ttest_rel(df[df.columns[0]], df[df.columns[2]])
draw_bridge(ax, df[df.columns[0]], df[df.columns[2]], p_value_13, 0.5)

# Set title and axis labels
ax.set_ylabel('Time (hour)')
ax.set_ylim(-5, 35)
# plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:.2f}$\n$\sigma:{std_dev:.2f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i*2-1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=fontsize, ha='center', va='bottom')

plt.subplots_adjust(left=0.17, right=0.98, top=0.98, bottom=0.07)

# Save the figure to a PDF file
plt.savefig('rq2_chisel_time_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq2_classification_pie_chart.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

fontsize = 16
plt.rcParams.update({'font.size': fontsize})
plt.rcParams["font.family"] = "Times New Roman"
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (10,4)

fig, axs = plt.subplots(1, 2)

# Example data
test_classes = ['Complement', 'Repeated', 'Other']
c_total_number = [70912, 21839, 38266]
c_success_number = [2, 49, 2525]
xml_total_number = [13928, 2991, 8767]
xml_success_number = [830, 2, 1485]

c_label = [ test_classes[i]+'\n'+
           'Success: {:.2f}%'.format(c_success_number[i]/c_total_number[i]*100)
           for i in range(len(test_classes)) ]

xml_label = [ test_classes[i]+'\n'+
           'Success: {:.2f}%'.format(xml_success_number[i]/xml_total_number[i]*100)
           for i in range(len(test_classes)) ]

# wedges, texts = axs[0].pie(c_total_number, autopct='%1.1f%%', startangle=0)
axs[0].pie(c_total_number, labels=c_label, autopct='%1.1f%%', startangle=0)
axs[0].axis('equal')

# bbox_props = dict(boxstyle="square,pad=0.3", fc="w", ec="k", lw=0.72)

# kw = dict(arrowprops=dict(arrowstyle="->"),
#            zorder=0, va="center", fontsize=fontsize)

# for p, label in zip(wedges, c_label):
#     ang = (p.theta2 - p.theta1)/2. + p.theta1
#     y = np.sin(np.deg2rad(ang))
#     x = np.cos(np.deg2rad(ang))
#     horizontalalignment = {-1: "right", 1: "left"}[int(np.sign(x))]
#     connectionstyle = f"angle,angleA=0,angleB={ang}"
#     kw["arrowprops"].update({"connectionstyle": connectionstyle})

#     axs[0].annotate(label, xy=(x, y), xytext=(1.15*np.sign(x), 1.1*y),
#                 horizontalalignment=horizontalalignment, **kw)

# wedges, texts = axs[1].pie(xml_total_number, autopct='%1.1f%%', startangle=-10)
axs[1].pie(xml_total_number, labels=xml_label, autopct='%1.1f%%', startangle=-10)
axs[1].axis('equal')

# for p, label in zip(wedges, xml_label):
#     ang = (p.theta2 - p.theta1)/2. + p.theta1
#     y = np.sin(np.deg2rad(ang))
#     x = np.cos(np.deg2rad(ang))
#     horizontalalignment = {-1: "right", 1: "left"}[int(np.sign(x))]
#     connectionstyle = f"angle,angleA=0,angleB={ang}"
#     kw["arrowprops"].update({"connectionstyle": connectionstyle})

#     axs[1].annotate(label, xy=(x, y), xytext=(1.15*np.sign(x), 1.1*y),
#                 horizontalalignment=horizontalalignment, **kw)

plt.show()


==> figure/rq2_compilerbugs_size_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
markersize = 10
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Simulate three sets of data
ddmin_c_o_s = [385,727,1266,325,941,499,972,496,1033,1080,1637,976,925,832,701,1007,1191,932,695,179]
probdds = [385,740,1274,325,945,499,972,402,1051,1097,1639,976,880,746,736,1011,1221,932,695,179]
probdd = [368,724,1250,325,936,499,1441,402,837,1095,1637,969,921,846,697,1001,1194,931,749,179]

# Create a DataFrame using pandas
data = {constant.str_ddmincos: ddmin_c_o_s, constant.str_probdds: probdds, constant.str_probdd: probdd}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Function to draw bridge between box plots
def draw_bridge(ax, col1, col2, p_value, offset):
    y_min = min(np.min(col1), np.min(col2))
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    y = y_min - offset

    ax.annotate("", xy=(x1, y), xycoords='data', xytext=(x2, y), textcoords='data',
                arrowprops=dict(arrowstyle="-", lw=1.0, color='black', connectionstyle="arc3,rad=-0.2"))
    ax.text((x1 + x2) / 2, y - 20, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='top')

def draw_straight_bridge(ax, col1, col2, p_value, height, gap):
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    x1 += gap
    x2 -= gap
    y = height

    ax.plot([x1, x2], [y, y], color='black', lw=1.0)
    ax.text((x1 + x2) / 2, y, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='bottom')


# Compute t-test values and add straight bridges between adjacent box plots
for i in range(len(df.columns) - 1):
    col1 = df[df.columns[i]]
    col2 = df[df.columns[i + 1]]
    t_stat, p_value = ttest_rel(col1, col2)
    draw_straight_bridge(ax, col1, col2, p_value, 230, 0.15)

# Compute p-value between the first and third datasets and draw the curved bridge
t_stat_13, p_value_13 = ttest_rel(df[df.columns[0]], df[df.columns[2]])
draw_bridge(ax, df[df.columns[0]], df[df.columns[2]], p_value_13, 50)

yticks = np.arange(0, 3000, 200)
ytick_labels = ['0'] + [f'{ytick / 1000}k' for ytick in yticks[1:]]
ax.set_yticks(yticks)
ax.set_yticklabels(ytick_labels)


# Set title and axis labels
ax.set_ylabel('Size (token)')
ax.set_ylim(-100, 1800)
# plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:.0f}$\n$\sigma:{std_dev:.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i*2-1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=fontsize, ha='center', va='bottom')

plt.subplots_adjust(left=0.17, right=0.98, top=0.98, bottom=0.07)

# Save the figure to a PDF file
plt.savefig('rq2_compilerbugs_size_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq2_compilerbugs_test_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
markersize = 10
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Simulate three sets of data
ddmin_c_o_s = [4810,7578,14496,2647,10011,6928,16677,4223,10586,13514,19874,10381,9762,9895,7421,11024,13224,12170,10591,742]
probdds = [4568,7617,12841,2659,8992,6304,14917,4363,9542,12129,20374,9627,10454,9640,5618,9776,9377,10807,11547,899]
probdd = [6463,10356,15653,3329,11223,8075,25871,6346,9607,15290,33968,12018,11422,11190,8266,17084,14566,14171,14794,1144]

# Create a DataFrame using pandas
data = {constant.str_ddmincos: ddmin_c_o_s, constant.str_probdds: probdds, constant.str_probdd: probdd}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Function to draw bridge between box plots
def draw_bridge(ax, col1, col2, p_value, offset):
    p_value = max(p_value, 0.001)
    y_min = min(np.min(col1), np.min(col2))
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    y = y_min - offset

    ax.annotate("", xy=(x1, y), xycoords='data', xytext=(x2, y), textcoords='data',
                arrowprops=dict(arrowstyle="-", lw=1.0, color='black', connectionstyle="arc3,rad=-0.2"))
    ax.text((x1 + x2) / 2, y - 500, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='top')

def draw_straight_bridge(ax, col1, col2, p_value, height, gap):
    p_value = max(p_value, 0.001)
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    x1 += gap
    x2 -= gap
    y = height

    ax.plot([x1, x2], [y, y], color='black', lw=1.0)
    ax.text((x1 + x2) / 2, y, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='bottom')


# Compute t-test values and add straight bridges between adjacent box plots
for i in range(len(df.columns) - 1):
    col1 = df[df.columns[i]]
    col2 = df[df.columns[i + 1]]
    t_stat, p_value = ttest_rel(col1, col2)
    draw_straight_bridge(ax, col1, col2, p_value, 1000, 0.15)

# Compute p-value between the first and third datasets and draw the curved bridge
t_stat_13, p_value_13 = ttest_rel(df[df.columns[0]], df[df.columns[2]])
draw_bridge(ax, df[df.columns[0]], df[df.columns[2]], p_value_13, 100)

yticks = np.arange(0, 140000, 2000)
ytick_labels = ['0'] + [f'{ytick // 1000}k' for ytick in yticks[1:]]
ax.set_yticks(yticks)
ax.set_yticklabels(ytick_labels)


# Set title and axis labels
ax.set_ylabel('Query Number')
ax.set_ylim(-2000, 24000)
# plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:,.0f}$\n$\sigma:{std_dev:,.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i*2-1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=fontsize, ha='center', va='bottom')

plt.subplots_adjust(left=0.17, right=0.98, top=0.98, bottom=0.07)

# Save the figure to a PDF file
plt.savefig('rq2_compilerbugs_test_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq2_compilerbugs_time_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
markersize = 10
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Simulate three sets of data
ddmin_c_o_s = [0.288,2.652,7.588,0.407,1.861,3.062,14.509,1.061,3.696,2.962,10.573,4.581,3.989,6.571,3.734,5.347,10.265,10.019,6.260,0.021]
probdds = [0.309,3.348,5.858,0.453,1.800,3.025,15.488,1.432,3.727,3.431,11.127,3.358,3.239,5.262,1.976,3.837,7.784,10.751,9.062,0.039]
probdd = [0.349,3.144,7.401,0.445,1.638,3.347,15.188,1.290,3.794,2.918,10.279,3.087,2.824,9.373,2.167,3.693,12.968,10.991,6.622,0.025]

# Create a DataFrame using pandas
data = {constant.str_ddmincos: ddmin_c_o_s, constant.str_probdds: probdds, constant.str_probdd: probdd}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Function to draw bridge between box plots
def draw_bridge(ax, col1, col2, p_value, offset):
    y_min = min(np.min(col1), np.min(col2))
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    y = y_min - offset

    ax.annotate("", xy=(x1, y), xycoords='data', xytext=(x2, y), textcoords='data',
                arrowprops=dict(arrowstyle="-", lw=1.0, color='black', connectionstyle="arc3,rad=-0.2"))
    ax.text((x1 + x2) / 2, y - 0.2, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='top')

def draw_straight_bridge(ax, col1, col2, p_value, height, gap):
    x1, x2 = df.columns.get_loc(col1.name) + 1, df.columns.get_loc(col2.name) + 1
    x1 += gap
    x2 -= gap
    y = height

    ax.plot([x1, x2], [y, y], color='black', lw=1.0)
    ax.text((x1 + x2) / 2, y, f"p={p_value:.3f}", horizontalalignment='center', verticalalignment='bottom')


# Compute t-test values and add straight bridges between adjacent box plots
for i in range(len(df.columns) - 1):
    col1 = df[df.columns[i]]
    col2 = df[df.columns[i + 1]]
    t_stat, p_value = ttest_rel(col1, col2)
    draw_straight_bridge(ax, col1, col2, p_value, 0.5, 0.15)

# Compute p-value between the first and third datasets and draw the curved bridge
t_stat_13, p_value_13 = ttest_rel(df[df.columns[0]], df[df.columns[2]])
draw_bridge(ax, df[df.columns[0]], df[df.columns[2]], p_value_13, 0.5)

# Set title and axis labels
ax.set_ylabel('Time (hour)')
ax.set_ylim(-3, 20)
# plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:.2f}$\n$\sigma:{std_dev:.2f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i*2-1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=fontsize, ha='center', va='bottom')

plt.subplots_adjust(left=0.17, right=0.98, top=0.98, bottom=0.07)

# Save the figure to a PDF file
plt.savefig('rq2_compilerbugs_time_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq2_xml_distribution.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import make_interp_spline

# Given dictionary with numbers and their frequencies, re-defining after reset
ddmin = {2: 4328, 1: 7857, 4: 2154, 3: 2877, 6: 1740, 5: 1873, 9: 474, 11: 366, 10: 341, 8: 772, 7: 1260, 12: 349, 14: 318, 15: 275, 13: 186, 16: 196, 17: 65, 18: 84, 19: 23, 20: 46, 22: 5, 21: 1, 24: 69, 23: 27}
proj = {1: 6756, 3: 1032, 2: 2871, 7: 301, 6: 332, 4: 861, 8: 202, 5: 459, 12: 30, 11: 33, 15: 18, 14: 17, 9: 105, 10: 46, 19: 2, 18: 4, 16: 10, 13: 23, 17: 5, 25: 1, 24: 1}
probdd = {1: 7851, 3: 2242, 7: 106, 5: 1155, 2: 551, 4: 308, 6: 139, 12: 15, 9: 246, 16: 9, 15: 41, 10: 31, 8: 127, 14: 6, 19: 2, 13: 14, 17: 4, 11: 13, 25: 1, 24: 2, 18: 1}

def prepare_data(data):
    sorted_data = sorted(data.items())
    numbers, frequencies = zip(*sorted_data)
    # Normalize frequencies to get probability densities
    total = sum(frequencies)
    densities = np.array(frequencies) / total
    return np.array(numbers), densities

def plot_data(data, label, color):
    numbers, densities = prepare_data(data)
    x_smooth = np.linspace(numbers.min(), numbers.max(), 300)
    spl = make_interp_spline(numbers, densities, k=3)  # Use densities for the smooth curve
    y_smooth = spl(x_smooth)
    plt.plot(x_smooth, y_smooth, label=label, color=color)

# Assuming ddmin, probdd, and proj are defined elsewhere in your code

# Plotting with normalized densities
plt.figure(figsize=(14, 8))
plot_data(ddmin, 'ddmin', 'red')  # Assuming ddmin is defined
plot_data(probdd, 'probdd', 'green')  # Assuming probdd is defined
plot_data(proj, 'proj', 'blue')  # Assuming proj is defined

plt.title('Probability Density Function for ddmin, probdd, and proj')
plt.xlabel('Number')
plt.ylabel('Probability Density')
plt.legend()
plt.grid(True)
plt.show()


==> figure/rq2_xml_stacked_barchart.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import matplotlib

plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['pdf.fonttype'] = 42
fontsize = 14
tick_label_size = 25
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Corrected data from the initial request
other_total = 12407
complement_total = 13928
repeated_total = 2991
probdd_total = 17775
cdd_total = 18653

text_size = 20

categories = ['ddmin', 'ProbDD', 'CDD']

colors = {
    'Other': 'skyblue',
    'Complement': 'lightgreen',
    'Revisit': 'salmon',
    'ProbDD': 'lightgrey',
    'CDD': 'darkgrey'
}

data_corrected = {
    'Other': [other_total, 0, 0],
    'Complement': [complement_total, 0, 0],
    'Revisit': [repeated_total, 0, 0],
    'ProbDD': [0, probdd_total, 0],  # Correctly identifying ProbDD as a separate category
    'CDD': [0, 0, cdd_total]      # Correctly identifying CDD as a separate category
}

# Success counts for each category in the order specified in data_corrected
other_success = 1485
complement_success = 830
repeated_success = 2
probdd_success = 2176
cdd_success = 2258

# Calculate success rates and format them into strings
other_success_rate = f"{other_success:,} / {other_total:,} \n≈ {other_success/other_total:.2%}"
complement_success_rate = f"{complement_success:,} / {complement_total:,} \n≈ {complement_success/complement_total:.2%}"
repeated_success_rate = f"{repeated_success:,} / {repeated_total:,} \n≈ {repeated_success/repeated_total:.2%}"
probdd_success_rate = f"{probdd_success:,} / {probdd_total:,} \n≈ {probdd_success/probdd_total:.2%}"
cdd_success_rate = f"{cdd_success:,} / {cdd_total:,} \n≈ {cdd_success/cdd_total:.2%}"

success_rates = [other_success_rate, complement_success_rate, repeated_success_rate, probdd_success_rate, cdd_success_rate]
# Preparing the plot for a corrected stacked bar chart with annotations
fig, ax = plt.subplots(figsize=(5, 3.8))

# We need to keep track of the bottom for the 'ddmin' stacks
bottoms = [0, 0, 0]

index = 0  # To iterate through success rates for annotations
for category, values in data_corrected.items():
    if category in ['ProbDD', 'CDD']:  # Directly plot ProbDD and CDD without stacking
        ax.bar(categories[1:], values[1:], label=category, color=colors[category])
        for i, value in enumerate(values[1:]):
            if value > 0:  # Only add text if there is a value to report
                ax.text(i+1, value / 2, success_rates[index], ha='center', va='center', color='black', )
        index += 1
    else:  # Stack 'ddmin' categories
        ax.bar(categories[0], values[0], bottom=bottoms[0], label=category, color=colors[category])
        text_pos = bottoms[0] + values[0] / 2  # Calculate the position for the annotation
        ax.text(0, text_pos, success_rates[index], ha='center', va='center', color='black')
        bottoms[0] += values[0]  # Update the bottom for the next stack
        index += 1

ax.set_ylabel('Query Number (thousand)')
# ax.set_title('Query Distribution of ddmin, compared to ProbDD and CDD')
ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda x, pos: f'{int(x/1000)}'))
ax.legend()

plt.subplots_adjust(left=0.12, right=0.98, top=0.99, bottom=0.07)
# plt.tight_layout()
# Saving the adjusted plot as a PDF file
plt.savefig('./rq2_xml_stacked_barchart.pdf')


==> figure/rq3_chisel_size_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
meanfontsize = 18
pfontsize = 15
markersize = 15
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (12,7)

# Simulate the data sets
ddmin = [20710,9039,20892,17057,8703,8513,15241,14358]
ddmin_c = [20836,9039,20900,17078,8642,8414,15177,14391]
ddmin_c_o = [21249,9039,20895,17078,8644,8415,15032,14362]
ddmin_c_o_s_13 = [21249,9039,20895,17078,8644,8407,14940,14362]
ddmin_c_o_s_11 = [21249,9039,20899,17078,8644,8451,15032,14362]
ddmin_c_o_s_9 = [21249,9039,20883,17078,8644,8762,15042,14362]
ddmin_c_o_s_7 = [21249,9039,20899,17078,8644,8407,15032,14362]
ddmin_c_o_s_5 = [21249,9039,20888,17058,8644,8414,15032,14362]
# ddmin_c_o_s_3 = [21249,9039,20888,17058,8644,8414,15032,14362]

# Create a DataFrame using pandas
data = {constant.str_ddmin: ddmin, constant.str_ddminc: ddmin_c, constant.str_ddminco: ddmin_c_o, constant.str_ddmincos13: ddmin_c_o_s_13, constant.str_ddmincos11: ddmin_c_o_s_11, constant.str_ddmincos9: ddmin_c_o_s_9, constant.str_ddmincos7: ddmin_c_o_s_7, constant.str_ddmincos5: ddmin_c_o_s_5}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray', 'tab:olive']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Add a red dashed line representing the mean value of C+O
mean_ddmin_c_o = df[constant.str_ddminco].mean()
ax.axhline(mean_ddmin_c_o, color='red', linestyle='--')

# Compute the one-sided p-values and add them below the boxplots
for i in range(3, len(df.columns)):
    col1 = df[constant.str_ddminco]
    col2 = df[df.columns[i]]
    t_stat, p_value = ttest_rel(col1, col2)
    p_value_one_sided = p_value / 2
    ax.text(i + 1, np.min(col2) - 200, f"p={p_value_one_sided:.3f}", fontsize=pfontsize, ha='center', va='top')

yticks = np.arange(0, 140000, 2000)
ytick_labels = ['0'] + [f'{ytick // 1000}k' for ytick in yticks[1:]]
ax.set_yticks(yticks)
ax.set_yticklabels(ytick_labels)

# Set title and axis labels
ax.set_ylabel('Size (token)')
ax.set_ylim(6000, 26000)
plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:,.0f}$\n$\sigma:{std_dev:,.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i * 2 - 1].get_ydata()[1]
    ax.text(i, upper_whisker + 200, mean_label, fontsize=meanfontsize, ha='center', va='bottom')

# Add red crosses for the mean of each dataset
for i, column in enumerate(df.columns, start=1):
    if (i == 3):
        continue
    mean = df[column].mean()
    plt.plot(i, mean, 'x', color='red', markersize=markersize, mew=2)

# Add a legend to describe the red dashed line and red crosses
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='red', lw=2, linestyle='--'),
                Line2D([0], [0], color='red', marker='x', markersize=markersize, mew=2, linestyle='None')]
# ax.legend(custom_lines, ['Mean of C+O', 'Mean of other algorithms'])

plt.subplots_adjust(left=0.11, right=0.99, top=0.98, bottom=0.1)

# Save the figure to a PDF file
plt.savefig('rq3_chisel_size_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq3_chisel_test_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
meanfontsize = 18
pfontsize = 15
markersize = 15
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (12,7)

# Simulate the data sets
original_ddmin = [54033,38408,162494,78732,11402,32921,104242,32314]
original_ddmin_c = [24853,12622,49831,31538,4445,10998,26906,8740]
original_ddmin_c_o = [19478,5140,14417,13689,2402,4890,16236,5035]
original_ddmin_c_o_s_13 = [19320,5017,13999,13528,2364,5678,13230,3824]
original_ddmin_c_o_s_11 = [19256,4978,13954,13445,2351,5457,13217,4431]
original_ddmin_c_o_s_9 = [19200,4939,13882,13424,2312,9144,7257,4656]
original_ddmin_c_o_s_7 = [19478,4911,14441,13689,2333,5235,9817,4534]
original_ddmin_c_o_s_5 = [19116,4836,13458,13128,2342,4342,8347,4473]

ddmin = [np.log2(element) for element in original_ddmin]
ddmin_c = [np.log2(element) for element in original_ddmin_c]
ddmin_c_o = [np.log2(element) for element in original_ddmin_c_o]
ddmin_c_o_s_13 = [np.log2(element) for element in original_ddmin_c_o_s_13]
ddmin_c_o_s_11 = [np.log2(element) for element in original_ddmin_c_o_s_11]
ddmin_c_o_s_9 = [np.log2(element) for element in original_ddmin_c_o_s_9]
ddmin_c_o_s_7 = [np.log2(element) for element in original_ddmin_c_o_s_7]
ddmin_c_o_s_5 = [np.log2(element) for element in original_ddmin_c_o_s_5]

# Create a DataFrame using pandas
original_data = {constant.str_ddmin: original_ddmin, constant.str_ddminc: original_ddmin_c, constant.str_ddminco: original_ddmin_c_o, constant.str_ddmincos13: original_ddmin_c_o_s_13, constant.str_ddmincos11: original_ddmin_c_o_s_11, constant.str_ddmincos9: original_ddmin_c_o_s_9, constant.str_ddmincos7: original_ddmin_c_o_s_7, constant.str_ddmincos5: original_ddmin_c_o_s_5}
original_df = pd.DataFrame(original_data)

data = {constant.str_ddmin: ddmin, constant.str_ddminc: ddmin_c, constant.str_ddminco: ddmin_c_o, constant.str_ddmincos13: ddmin_c_o_s_13, constant.str_ddmincos11: ddmin_c_o_s_11, constant.str_ddmincos9: ddmin_c_o_s_9, constant.str_ddmincos7: ddmin_c_o_s_7, constant.str_ddmincos5: ddmin_c_o_s_5}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray', 'tab:olive']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Add a red dashed line representing the mean value of C+O
mean_ddmin_c_o = df[constant.str_ddminco].mean()
ax.axhline(mean_ddmin_c_o, color='red', linestyle='--')

# Compute the one-sided p-values and add them below the boxplots
for i in range(3, len(original_df.columns)):
    col1 = original_df[constant.str_ddminco]
    col2 = original_df[original_df.columns[i]]
    t_stat, p_value = ttest_rel(col1, col2)
    p_value_one_sided = p_value / 2
    ax.text(i + 1, 11, f"p={p_value_one_sided:.3f}", fontsize=pfontsize, ha='center', va='top')

# yticks = np.arange(0, 140000, 2000)
# ytick_labels = ['0'] + [f'{ytick // 1000}k' for ytick in yticks[1:]]
# ax.set_yticks(yticks)
# ax.set_yticklabels(ytick_labels)

# Set title and axis labels
ax.set_ylabel('Query Number (log2)')
ax.set_ylim(10.5, 19)
plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(original_df.columns, start=1):
    mean = original_df[column].mean()
    std_dev = original_df[column].std()
    mean_label = f'$\mu:{mean:,.0f}$\n$\sigma:{std_dev:,.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i * 2 - 1].get_ydata()[1]
    ax.text(i, upper_whisker + 0, mean_label, fontsize=meanfontsize, ha='center', va='bottom')

# Add red crosses for the mean of each dataset
for i, column in enumerate(df.columns, start=1):
    if (i == 3):
        continue
    mean = df[column].mean()
    plt.plot(i, mean, 'x', color='red', markersize=markersize, mew=2)

# Add a legend to describe the red dashed line and red crosses
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='red', lw=2, linestyle='--'),
                Line2D([0], [0], color='red', marker='x', markersize=markersize, mew=2, linestyle='None')]
# ax.legend(custom_lines, ['Mean of C+O', 'Mean of other algorithms'])

plt.subplots_adjust(left=0.11, right=0.99, top=0.98, bottom=0.1)

# Save the figure to a PDF file
plt.savefig('rq3_chisel_test_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq3_chisel_time_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
meanfontsize = 18
pfontsize = 15
markersize = 15
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (12,7)

# Simulate the data sets
ddmin = [37.179,4.002,3.719,21.417,1.098,3.536,14.062,12.823]
ddmin_c = [23.200,2.858,11.192,15.552,0.698,1.843,9.702,8.064]
ddmin_c_o = [22.526,2.321,4.980,14.203,0.568,1.298,13.566,9.632]
ddmin_c_o_s_13 = [21.441,2.410,4.853,14.061,0.623,1.607,11.701,8.628]
ddmin_c_o_s_11 = [21.452,2.301,4.904,13.874,0.611,1.507,10.691,10.042]
ddmin_c_o_s_9 = [21.505,2.414,4.952,14.038,0.644,2.545,7.053,11.404]
ddmin_c_o_s_7 = [21.561,2.332,4.819,14.199,0.638,1.418,8.048,9.192]
ddmin_c_o_s_5 = [21.810,2.430,4.954,14.436,0.693,1.275,8.707,11.193]
# ddmin_c_o_s_3 = [21.810,2.430,4.954,14.436,0.693,1.275,8.707,11.193]

# Create a DataFrame using pandas
data = {'ddmin': ddmin, 'C': ddmin_c, 'C+O': ddmin_c_o, 'C+O+S(13)': ddmin_c_o_s_13, 'C+O+S(11)': ddmin_c_o_s_11, 'C+O+S(9)': ddmin_c_o_s_9, 'C+O+S(7)': ddmin_c_o_s_7, 'C+O+S(5)': ddmin_c_o_s_5}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray', 'tab:olive']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Add a red dashed line representing the mean value of C+O
mean_ddmin_c_o = df['C+O'].mean()
ax.axhline(mean_ddmin_c_o, color='red', linestyle='--')

# Compute the one-sided p-values and add them below the boxplots
for i in range(3, len(df.columns)):
    col1 = df['C+O']
    col2 = df[df.columns[i]]
    t_stat, p_value = ttest_rel(col1, col2)
    p_value_one_sided = p_value / 2
    ax.text(i + 1, np.min(col2) - 0.5, f"p={p_value_one_sided:.3f}", fontsize=pfontsize, ha='center', va='top')

# Set title and axis labels
ax.set_ylabel('Time (hour)')
ax.set_ylim(-3, 38)
plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:.2f}$\n$\sigma:{std_dev:.2f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i * 2 - 1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=meanfontsize, ha='center', va='bottom')

# Add red crosses for the mean of each dataset
for i, column in enumerate(df.columns, start=1):
    if (i == 3):
        continue
    mean = df[column].mean()
    plt.plot(i, mean, 'x', color='red', markersize=markersize, mew=2)

# Add a legend to describe the red dashed line and red crosses
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='red', lw=2, linestyle='--'),
                Line2D([0], [0], color='red', marker='x', markersize=markersize, mew=2, linestyle='None')]
# ax.legend(custom_lines, ['Mean of C+O', 'Mean of other algorithms'])

plt.subplots_adjust(left=0.11, right=0.99, top=0.98, bottom=0.1)

# Save the figure to a PDF file
plt.savefig('rq3_chisel_time_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq3_compilerbugs_size_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
meanfontsize = 18
pfontsize = 15
markersize = 15
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (12,7)

# Simulate the data sets
ddmin = [385,727,1304,344,941,521,972,402,1033,1095,1615,959,588,1367,734,1015,1202,934,684,179]
ddmin_c = [385,727,1304,344,941,521,972,402,1033,1095,1615,959,588,1367,734,1018,1202,934,666,179]
ddmin_c_o = [385,727,1304,344,941,521,972,402,1033,1095,1615,959,872,1371,734,1015,1202,934,611,179]
ddmin_c_o_s_13 = [385,740,1266,325,941,499,972,496,1033,1080,1621,976,884,1321,701,1005,1215,932,713,179]
ddmin_c_o_s_11 = [385,740,1266,325,941,499,972,496,1033,1080,1621,976,884,1323,736,1009,1217,932,713,179]
ddmin_c_o_s_9 = [385,727,1266,325,941,499,972,496,1033,1080,1637,976,925,832,701,1007,1191,932,695,179]
ddmin_c_o_s_7 = [385,727,1266,325,941,499,928,496,1035,1080,1623,959,872,1017,734,1011,1217,935,637,179]
ddmin_c_o_s_5 = [385,727,1268,325,941,499,972,402,1031,1080,1621,976,923,1317,734,1018,1215,932,611,179]
# ddmin_c_o_s_3 = [385,727,1262,325,941,499,970,496,1037,1082,1621,976,874,1011,734,1020,1215,935,719,179]

# Create a DataFrame using pandas
data = {'ddmin': ddmin, 'C': ddmin_c, 'C+O': ddmin_c_o, 'C+O+S(13)': ddmin_c_o_s_13, 'C+O+S(11)': ddmin_c_o_s_11, 'C+O+S(9)': ddmin_c_o_s_9, 'C+O+S(7)': ddmin_c_o_s_7, 'C+O+S(5)': ddmin_c_o_s_5}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray', 'tab:olive']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Add a red dashed line representing the mean value of C+O
mean_ddmin_c_o = df['C+O'].mean()
ax.axhline(mean_ddmin_c_o, color='red', linestyle='--')

# Compute the one-sided p-values and add them below the boxplots
for i in range(3, len(df.columns)):
    col1 = df['C+O']
    col2 = df[df.columns[i]]
    t_stat, p_value = ttest_rel(col1, col2)
    p_value_one_sided = p_value / 2
    ax.text(i + 1, np.min(col2) - 20, f"p={p_value_one_sided:.3f}", fontsize=pfontsize, ha='center', va='top')

yticks = np.arange(0, 3000, 200)
ytick_labels = ['0'] + [f'{ytick / 1000}k' for ytick in yticks[1:]]
ax.set_yticks(yticks)
ax.set_yticklabels(ytick_labels)

# Set title and axis labels
ax.set_ylabel('Size (token)')
ax.set_ylim(0, 2000)
plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:.0f}$\n$\sigma:{std_dev:.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i * 2 - 1].get_ydata()[1]
    ax.text(i, upper_whisker + 20, mean_label, fontsize=meanfontsize, ha='center', va='bottom')

# Add red crosses for the mean of each dataset
for i, column in enumerate(df.columns, start=1):
    if (i == 3):
        continue
    mean = df[column].mean()
    plt.plot(i, mean, 'x', color='red', markersize=markersize, mew=2)

# Add a legend to describe the red dashed line and red crosses
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='red', lw=2, linestyle='--'),
                Line2D([0], [0], color='red', marker='x', markersize=markersize, mew=2, linestyle='None')]
# ax.legend(custom_lines, ['Mean of C+O', 'Mean of other algorithms'])

plt.subplots_adjust(left=0.11, right=0.99, top=0.98, bottom=0.1)

# Save the figure to a PDF file
plt.savefig('rq3_compilerbugs_size_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq3_compilerbugs_test_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant

fontsize = 20
meanfontsize = 18
pfontsize = 15
markersize = 15
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (12,7)


# Simulate the data sets
original_ddmin = [17401,27197,54559,10464,34884,26484,117655,18097,34391,36471,79822,42300,32092,58780,25275,46606,48031,54119,65468,1520]
original_ddmin_c = [7932,12820,24326,4845,15995,11701,47343,8195,15623,16829,35136,18728,14318,26365,11414,21429,21765,23496,23457,869]
original_ddmin_c_o = [6691,10640,20374,3981,13848,9107,25495,7469,14138,15218,27402,14479,15510,23637,8840,18139,18599,17892,15382,859]
original_ddmin_c_o_s_13 = [4862,8136,14821,2664,10145,6988,17010,4297,10736,13732,19840,10476,11712,14116,8890,13400,10774,12402,9948,746]
original_ddmin_c_o_s_11 = [4842,8117,14686,2645,10099,6980,16862,4263,10710,13649,19771,10417,11662,16465,7886,11099,10719,12316,9896,746]
original_ddmin_c_o_s_9 = [4810,7578,14496,2647,10011,6928,16677,4223,10586,13514,19874,10381,9762,9895,7421,11024,13224,12170,10591,742]
original_ddmin_c_o_s_7 = [4745,7452,14405,2616,9840,6873,16476,4150,10515,13333,19328,10069,10782,16536,6120,15521,10501,12097,10742,736]
original_ddmin_c_o_s_5 = [4612,7355,14020,2561,9638,6674,16058,5066,10208,13066,22088,9937,9352,13252,6098,12810,10151,11741,9874,724]

ddmin = [np.log2(element) for element in original_ddmin]
ddmin_c = [np.log2(element) for element in original_ddmin_c]
ddmin_c_o = [np.log2(element) for element in original_ddmin_c_o]
ddmin_c_o_s_13 = [np.log2(element) for element in original_ddmin_c_o_s_13]
ddmin_c_o_s_11 = [np.log2(element) for element in original_ddmin_c_o_s_11]
ddmin_c_o_s_9 = [np.log2(element) for element in original_ddmin_c_o_s_9]
ddmin_c_o_s_7 = [np.log2(element) for element in original_ddmin_c_o_s_7]
ddmin_c_o_s_5 = [np.log2(element) for element in original_ddmin_c_o_s_5]

# Create a DataFrame using pandas
original_data = {constant.str_ddmin: original_ddmin, constant.str_ddminc: original_ddmin_c, constant.str_ddminco: original_ddmin_c_o, constant.str_ddmincos13: original_ddmin_c_o_s_13, constant.str_ddmincos11: original_ddmin_c_o_s_11, constant.str_ddmincos9: original_ddmin_c_o_s_9, constant.str_ddmincos7: original_ddmin_c_o_s_7, constant.str_ddmincos5: original_ddmin_c_o_s_5}
original_df = pd.DataFrame(original_data)

data = {constant.str_ddmin: ddmin, constant.str_ddminc: ddmin_c, constant.str_ddminco: ddmin_c_o, constant.str_ddmincos13: ddmin_c_o_s_13, constant.str_ddmincos11: ddmin_c_o_s_11, constant.str_ddmincos9: ddmin_c_o_s_9, constant.str_ddmincos7: ddmin_c_o_s_7, constant.str_ddmincos5: ddmin_c_o_s_5}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray', 'tab:olive']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Add a red dashed line representing the mean value of C+O
mean_ddmin_c_o = df[constant.str_ddminco].mean()
ax.axhline(mean_ddmin_c_o, color='red', linestyle='--')

# Compute the one-sided p-values and add them below the boxplots
for i in range(3, len(original_df.columns)):
    col1 = original_df[constant.str_ddminco]
    col2 = original_df[original_df.columns[i]]
    t_stat, p_value = ttest_rel(col1, col2)
    p_value_one_sided = p_value / 2
    ax.text(i + 1, 12 - (i-3) * 0.23, f"p={p_value_one_sided:.1e}", fontsize=pfontsize, ha='center', va='top')

# yticks = np.arange(0, 140000, 2000)
# ytick_labels = ['0'] + [f'{ytick // 1000}k' for ytick in yticks[1:]]
# ax.set_yticks(yticks)
# ax.set_yticklabels(ytick_labels)

# Set title and axis labels
ax.set_ylabel('Query Number (log2)')
ax.set_ylim(10.5, 18)
plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(original_df.columns, start=1):
    mean = original_df[column].mean()
    std_dev = original_df[column].std()
    mean_label = f'$\mu:{mean:,.0f}$\n$\sigma:{std_dev:,.0f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i * 2 - 1].get_ydata()[1]
    ax.text(i, upper_whisker + 0, mean_label, fontsize=meanfontsize, ha='center', va='bottom')

# Add red crosses for the mean of each dataset
for i, column in enumerate(df.columns, start=1):
    if (i == 3):
        continue
    mean = df[column].mean()
    plt.plot(i, mean, 'x', color='red', markersize=markersize, mew=2)

# Add a legend to describe the red dashed line and red crosses
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='red', lw=2, linestyle='--'),
                Line2D([0], [0], color='red', marker='x', markersize=markersize, mew=2, linestyle='None')]
# ax.legend(custom_lines, ['Mean of C+O', 'Mean of other algorithms'])

plt.subplots_adjust(left=0.11, right=0.99, top=0.98, bottom=0.1)

# Save the figure to a PDF file
plt.savefig('rq3_compilerbugs_test_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/rq3_compilerbugs_time_boxplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import pandas as pd
import numpy as np
from scipy.stats import ttest_rel
import constant
import constant

fontsize = 20
meanfontsize = 18
pfontsize = 15
markersize = 15
plt.rcParams.update({'font.size': fontsize})
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
plt.rcParams["figure.figsize"] = (12,7)

# Simulate the data sets
ddmin = [1.360,5.555,12.346,1.554,4.830,7.940,76.283,3.812,10.055,7.221,24.254,9.176,7.363,19.220,6.509,10.633,22.988,27.203,29.390,0.031]
ddmin_c = [0.480,3.944,8.603,0.638,2.633,5.787,42.765,2.369,5.014,3.776,15.882,5.115,3.464,11.949,2.994,6.313,14.296,17.645,13.479,0.023]
ddmin_c_o = [0.383,3.368,7.150,0.535,2.360,3.601,23.438,1.704,5.522,4.032,13.207,4.271,3.806,11.020,2.475,5.621,13.069,13.636,7.769,0.023]
ddmin_c_o_s_13 = [0.340,4.235,6.217,0.448,2.132,3.504,16.463,1.163,4.530,3.724,11.153,3.461,3.236,9.008,3.105,4.936,9.329,11.115,7.092,0.024]
ddmin_c_o_s_11 = [0.330,4.435,6.766,0.452,2.105,3.248,18.111,1.266,4.035,3.748,10.622,3.780,3.484,10.240,2.794,4.396,8.679,11.965,6.975,0.023]
ddmin_c_o_s_9 = [0.288,2.652,7.588,0.407,1.861,3.062,14.509,1.061,3.696,2.962,10.573,4.581,3.989,6.571,3.734,5.347,10.265,10.019,6.260,0.021]
ddmin_c_o_s_7 = [0.281,2.545,6.041,0.413,1.548,2.537,12.808,0.951,3.661,2.948,8.759,2.768,2.495,9.631,1.733,4.796,8.272,10.209,5.993,0.021]
ddmin_c_o_s_5 = [0.274,2.494,5.699,0.364,1.511,2.380,12.554,1.113,3.558,2.874,11.259,3.152,2.385,7.357,1.905,4.549,7.827,10.047,5.759,0.022]
# ddmin_c_o_s_3 = [0.278,2.478,5.681,0.356,1.448,2.820,12.294,2.055,4.949,3.371,8.516,2.991,2.700,8.088,1.855,4.216,6.975,9.332,4.742,0.020]

# Create a DataFrame using pandas
data = {'ddmin': ddmin, 'C': ddmin_c, 'C+O': ddmin_c_o, 'C+O+S(13)': ddmin_c_o_s_13, 'C+O+S(11)': ddmin_c_o_s_11, 'C+O+S(9)': ddmin_c_o_s_9, 'C+O+S(7)': ddmin_c_o_s_7, 'C+O+S(5)': ddmin_c_o_s_5}
df = pd.DataFrame(data)

# Create a boxplot using matplotlib
fig, ax = plt.subplots()
colors = ['tab:blue', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray', 'tab:olive']

bp = df.boxplot(ax=ax, patch_artist=True, return_type='dict', showfliers=False)

# Set boxes to transparent
for patch in bp['boxes']:
    patch.set_facecolor('none')

# Add data points to the boxplot
for i, (column, color) in enumerate(zip(df.columns, colors), start=1):
    y = df[column]
    x = np.random.normal(i, 0.04, size=len(y))
    plt.plot(x, y, '.', alpha=0.5, color=color, markersize=markersize)

# Add a red dashed line representing the mean value of C+O
mean_ddmin_c_o = df['C+O'].mean()
ax.axhline(mean_ddmin_c_o, color='red', linestyle='--')

# Compute the one-sided p-values and add them below the boxplots
for i in range(3, len(df.columns)):
    col1 = df['C+O']
    col2 = df[df.columns[i]]
    t_stat, p_value = ttest_rel(col1, col2)
    p_value_one_sided = p_value / 2
    ax.text(i + 1, np.min(col2) - 0.5, f"p={p_value_one_sided:.3f}", fontsize=pfontsize, ha='center', va='top')

# Set title and axis labels
ax.set_ylabel('Time (hour)')
ax.set_ylim(-3, 33)
plt.xticks(rotation=15)

# Remove gridlines
ax.grid(False)

# Calculate mean and standard deviation for each dataset and add to the plot
for i, column in enumerate(df.columns, start=1):
    mean = df[column].mean()
    std_dev = df[column].std()
    mean_label = f'$\mu:{mean:.2f}$\n$\sigma:{std_dev:.2f}$'

    # Position the label above the upper whisker of the boxplot
    upper_whisker = bp['whiskers'][i * 2 - 1].get_ydata()[1]
    ax.text(i, upper_whisker + 0.5, mean_label, fontsize=meanfontsize, ha='center', va='bottom')

# Add red crosses for the mean of each dataset
for i, column in enumerate(df.columns, start=1):
    if (i == 3):
        continue
    mean = df[column].mean()
    plt.plot(i, mean, 'x', color='red', markersize=markersize, mew=2)

# Add a legend to describe the red dashed line and red crosses
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='red', lw=2, linestyle='--'),
                Line2D([0], [0], color='red', marker='x', markersize=markersize, mew=2, linestyle='None')]
ax.legend(custom_lines, ['Mean of C+O', 'Mean of other algorithms'])

plt.subplots_adjust(left=0.11, right=0.99, top=0.98, bottom=0.1)

# Save the figure to a PDF file
plt.savefig('rq3_compilerbugs_time_boxplot.pdf', format='pdf')

# Display the figure
# plt.show()


==> figure/runall.sh <==
#!/bin/bash

# Loop through all Python files in the current directory
for file in *.py; do
    echo "Running $file..."
    python "$file"
    echo "Finished running $file."
    echo "-----------------------"
done



==> generate_diff.sh <==
#!/usr/bin/env bash

# This shell script generates the difference between the current LaTeX project
# and the version of the project in the `icse2025r2` branch. It involves:
# 1. Copying the current directory to /tmp and resetting it to the `icse2025r2` branch.
# 2. Using 'latexpand' to merge multi-file LaTeX projects into single LaTeX files.
# 3. Using 'latexdiff' to generate the difference between the two single LaTeX files.

# Note:
# 1. The new LaTeX project should include new figure files to highlight differences.
#    Original figure files should not be deleted in the new LaTeX project.
# 2. Differences in tables are not well-supported, as described here:
#    https://github.com/ftilmann/latexdiff/issues/5

set -o nounset
set -o pipefail
set -o xtrace
set -o errexit

readonly TMP=$(mktemp -d)

trap "rm -rf ${TMP}" EXIT

# Step 1: Copy the current directory to /tmp and reset to the `icse2025r2` branch
rm -rf "${TMP}/current_project"
cp -r "$(pwd)" "${TMP}/current_project"

pushd "${TMP}/current_project"
git reset --hard
git checkout icse2025r2
popd

# Step 2: Define paths for old and new files
readonly MAIN_TEX_FILE="main.tex"
readonly OLD_MAIN_TEX_FILE="${TMP}/current_project/${MAIN_TEX_FILE}"
readonly NEW_MAIN_TEX_FILE="$(pwd)/${MAIN_TEX_FILE}"
readonly OUTPUT_PATH="tmp_diff_main.tex"
readonly OLD_TMP_TEX_FILE="${TMP}/old_artical.tex"
readonly NEW_TMP_TEX_FILE="${TMP}/new_artical.tex"

# Step 3: Merge multi-file LaTeX projects into single files using 'latexpand'
pushd "$(dirname "${OLD_MAIN_TEX_FILE}")"
latexpand "${MAIN_TEX_FILE}" -o "${OLD_TMP_TEX_FILE}"
popd

pushd "$(dirname "${NEW_MAIN_TEX_FILE}")"
latexpand "${MAIN_TEX_FILE}" -o "${NEW_TMP_TEX_FILE}"
popd

# Step 4: Generate the difference using 'latexdiff'
latexdiff "${OLD_TMP_TEX_FILE}" "${NEW_TMP_TEX_FILE}" > "${OUTPUT_PATH}"

# Step 5: Compile the resulting LaTeX file
pdflatex -synctex=1 -interaction=nonstopmode "${OUTPUT_PATH}"


==> table/scripts/wilconxon_all.py <==
import pandas as pd
from scipy.stats import wilcoxon
import numpy as np

# Function to convert column letter to index
def col_letter_to_index(letter):
    return ord(letter.lower()) - ord('a')

# Load the data from the CSV file
file_path = "data.csv"  # Replace with the actual path to your CSV file
data = pd.read_csv(file_path, header=None)  # Use header=None if the file has no header row

# Define column letters
columns = {
    "size_ddmin": "e",
    "size_probdd": "f",
    "size_cdd": "g",
    "time_ddmin": "h",
    "time_probdd": "i",
    "time_cdd": "j",
    "query_ddmin": "k",
    "query_probdd": "l",
    "query_cdd": "m"
}

# Convert column letters to indices
for key in columns:
    columns[key] = col_letter_to_index(columns[key])

# Function to clean and convert data to numerical values
def clean_and_convert(series):
    return pd.to_numeric(series, errors='coerce').dropna().values

# Function to perform Wilcoxon test
def perform_wilcoxon_test(data1, data2, metric_name, algo1, algo2):
    # Ensure both datasets have the same length
    min_length = min(len(data1), len(data2))
    data1, data2 = data1[:min_length], data2[:min_length]
    stat, p = wilcoxon(data1, data2)
    print(f"Wilcoxon Signed-Rank Test for {metric_name} ({algo1} vs {algo2}):")
    print(f"Statistic: {stat}, p-value: {p}")
    print()

# Define benchmark ranges
benchmark_ranges = {
    "c": (161, 180),
    "debloat": (181, 190),
    "xml": (191, 236)
}

# Function to process data for a specific benchmark range
def process_benchmark(data, start, end, columns, benchmark_name):
    print(f"\nWilcoxon Signed-Rank Test for Benchmark Suite: {benchmark_name}")

    size_ddmin = clean_and_convert(data.iloc[start:end + 1, columns["size_ddmin"]])
    size_probdd = clean_and_convert(data.iloc[start:end + 1, columns["size_probdd"]])
    size_cdd = clean_and_convert(data.iloc[start:end + 1, columns["size_cdd"]])

    time_ddmin = clean_and_convert(data.iloc[start:end + 1, columns["time_ddmin"]])
    time_probdd = clean_and_convert(data.iloc[start:end + 1, columns["time_probdd"]])
    time_cdd = clean_and_convert(data.iloc[start:end + 1, columns["time_cdd"]])

    query_ddmin = clean_and_convert(data.iloc[start:end + 1, columns["query_ddmin"]])
    query_probdd = clean_and_convert(data.iloc[start:end + 1, columns["query_probdd"]])
    query_cdd = clean_and_convert(data.iloc[start:end + 1, columns["query_cdd"]])

    metrics = [
        ("Size", size_ddmin, size_probdd, size_cdd),
        ("Time", time_ddmin, time_probdd, time_cdd),
        ("Query", query_ddmin, query_probdd, query_cdd),
    ]

    for metric_name, ddmin_data, probdd_data, cdd_data in metrics:
        perform_wilcoxon_test(ddmin_data, probdd_data, metric_name, "ddmin", "probdd")
        perform_wilcoxon_test(ddmin_data, cdd_data, metric_name, "ddmin", "cdd")
        perform_wilcoxon_test(probdd_data, cdd_data, metric_name, "probdd", "cdd")

# Process each benchmark suite
for benchmark_name, (start, end) in benchmark_ranges.items():
    process_benchmark(data, start, end, columns, benchmark_name)

# Process total data
print("\nWilcoxon Signed-Rank Test for Total Data:")
total_start, total_end = 161, 236
process_benchmark(data, total_start, total_end, columns, "Total")


==> table/scripts/wilconxon_randomness.py <==
import pandas as pd
from scipy.stats import wilcoxon
import numpy as np

# Function to convert column letter to index
def col_letter_to_index(letter):
    return ord(letter.lower()) - ord('a')

# Load the data from the CSV file
file_path = "data.csv"  # Replace with the actual path to your CSV file
data = pd.read_csv(file_path, header=None)  # Use header=None if the file has no header row

# Define column letters
columns = {
    "size_probdd_random": "p",
    "size_probdd": "q",
    "time_probdd_random": "t",
    "time_probdd": "u",
    "query_probdd_random": "x",
    "query_probdd": "y"
}

# Convert column letters to indices
for key in columns:
    columns[key] = col_letter_to_index(columns[key])

# Function to clean and convert data to numerical values
def clean_and_convert(series):
    return pd.to_numeric(series, errors='coerce').dropna().values

# Function to perform Wilcoxon test
def perform_wilcoxon_test(data1, data2, metric_name, algo1, algo2):
    # Ensure both datasets have the same length
    min_length = min(len(data1), len(data2))
    data1, data2 = data1[:min_length], data2[:min_length]
    stat, p = wilcoxon(data1, data2)
    print(f"Wilcoxon Signed-Rank Test for {metric_name} ({algo1} vs {algo2}):")
    print(f"Statistic: {stat}, p-value: {p}")
    print()

# Define benchmark ranges
benchmark_ranges = {
    "c": (161, 180),
    "debloat": (181, 190),
    "xml": (191, 236)
}

# Function to process data for a specific benchmark range
def process_benchmark(data, start, end, columns, benchmark_name):
    print(f"\nWilcoxon Signed-Rank Test for Benchmark Suite: {benchmark_name}")

    size_probdd_random = clean_and_convert(data.iloc[start:end + 1, columns["size_probdd_random"]])
    size_probdd = clean_and_convert(data.iloc[start:end + 1, columns["size_probdd"]])

    time_probdd_random = clean_and_convert(data.iloc[start:end + 1, columns["time_probdd_random"]])
    time_probdd = clean_and_convert(data.iloc[start:end + 1, columns["time_probdd"]])

    query_probdd_random = clean_and_convert(data.iloc[start:end + 1, columns["query_probdd_random"]])
    query_probdd = clean_and_convert(data.iloc[start:end + 1, columns["query_probdd"]])

    metrics = [
        ("Size", size_probdd_random, size_probdd),
        ("Time", time_probdd_random, time_probdd),
        ("Query", query_probdd_random, query_probdd),
    ]

    for metric_name, probdd_random_data, probdd_data in metrics:
        perform_wilcoxon_test(probdd_random_data, probdd_data, metric_name, "ProbDD-random", "ProbDD")

# Process each benchmark suite
for benchmark_name, (start, end) in benchmark_ranges.items():
    process_benchmark(data, start, end, columns, benchmark_name)

# Process total data
print("\nWilcoxon Signed-Rank Test for Total Data:")
total_start, total_end = 161, 236
process_benchmark(data, total_start, total_end, columns, "Total")

